Making Surfaces Biharmonic by Conformal Reparametrization in Anti-de Sitter Three-Space

Harmonic immersions of surfaces are minimal, while biharmonic maps form a fourth-order extension of harmonic-map theory. Because every harmonic map is automatically biharmonic, the basic existence problem is to find \emph{proper} biharmonic maps, namely biharmonic maps that are not harmonic. This paper asks a more geometric question: when can a fixed nondegenerate surface in three-dimensional anti-de Sitter space be made proper biharmonic by changing only the conformal metric on its domain? Equivalently, how much of biharmonicity is determined by the immersed surface, and how much can be created by conformal reparametrization? Writing the induced metric as $g=\lambda^2\bar g$ and introducing the weighted mean curvature $u=\lambda^2H$, we first reduce the map equation to a normal scalar equation coupled to a tangential first-order constraint. The resulting system reveals a sharp rigidity--existence dichotomy. A nonminimal spacelike constant-mean-curvature solution must have constant dilation and is locally the totally umbilical hyperbolic plane of curvature $-2/L^2$. Once the constant-mean-curvature assumption is removed, however, there is an open set of local analytic solutions for which both $H$ and $\lambda$ vary. A moving-frame invariant then identifies the ambient one-parameter symmetry and separates elliptic, hyperbolic, and index-three parabolic orbit types. In the parabolic class the geometric system reduces to a scalar third-order analytic equation, from which we reconstruct explicit local spacelike and real-principal timelike families in null coordinates. The paper therefore locates the rigid branch, proves that the rigidity can be escaped, and gives an explicit mechanism for producing the resulting non-CMC surfaces.

==> generate_parabolic_generating_curves.py <==
#!/usr/bin/env python3
"""Generate the parabolic meridian curves used in the BCI manuscript.

The figure compares two actual generating curves

    gamma(s) = X(s,0) = (U(s), V(s), Y(s), 0)

in the Z=0 null-coordinate section of R^{2,2}:

1. The non-CMC solution from Example 5.5:
       L=1, theta(0)=0, theta'(0)=1, theta''(0)=0,
       rho(0)=1, u(0)=-1, Y(0)=0.

2. The closed-form totally umbilical control branch:
       sinh(theta_*)=1, rho(0)=1, Y(0)=0.

Both curves satisfy the anti-de Sitter constraint
       -2 U V - Y^2 = -1.

The 3D graphic is a Euclidean rendering of the coordinate triple (U,Y,V);
it is not an isometric embedding of anti-de Sitter space.
"""

from __future__ import annotations

from pathlib import Path
import math

import matplotlib.pyplot as plt
import numpy as np
from numpy.typing import NDArray
from scipy.integrate import solve_ivp

Array = NDArray[np.float64]

L = 1.0
S_MAX = 0.45
NPTS = 2401
RTOL = 2.0e-13
ATOL = 2.0e-15


def theta_third(theta: float, theta_p: float, theta_pp: float) -> float:
    """Expanded scalar equation (Eq. 5.65 in the manuscript)."""
    sh = math.sinh(theta)
    ch = math.cosh(theta)

    denominator = 2.0 * L**3 * (L * theta_p + sh)
    if abs(denominator) < 1.0e-11:
        raise FloatingPointError("The integration approached k1=0.")

    numerator = (
        4.0 * L**4 * theta_p**4
        + 3.0 * L**4 * theta_pp**2
        + 12.0 * L**3 * theta_p**3 * sh
        + 4.0 * L**3 * theta_p * theta_pp * ch
        + 28.0 * L**2 * theta_p**2 * sh**2
        - 4.0 * L**2 * theta_p**2
        - 3.0 * L**2 * theta_pp * math.sinh(2.0 * theta)
        + 20.0 * L * theta_p * sh**3
        - 20.0 * L * theta_p * sh
        + 8.0 * sh**4
        - 8.0 * sh**2
    )
    return numerator / denominator


def non_cmc_rhs(_s: float, state: Array) -> Array:
    """ODE for (theta, theta', theta'', rho, Y, u)."""
    theta, theta_p, theta_pp, rho, y_coord, u = state
    sh = math.sinh(theta)
    ch = math.cosh(theta)

    k1 = theta_p + sh / L
    h_prime = -0.5 * theta_pp - theta_p * ch / L
    w = h_prime / k1

    return np.array(
        [
            theta_p,
            theta_pp,
            theta_third(theta, theta_p, theta_pp),
            ch * rho / L,
            ch * y_coord / L + sh,
            w * u,
        ],
        dtype=float,
    )


def integrate_two_sided() -> tuple[Array, Array]:
    """Integrate the non-CMC initial-value problem in both s directions."""
    initial = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -1.0], dtype=float)
    n_half = (NPTS + 1) // 2

    s_negative = np.linspace(0.0, -S_MAX, n_half)
    s_positive = np.linspace(0.0, S_MAX, n_half)

    options = dict(method="DOP853", rtol=RTOL, atol=ATOL)
    negative = solve_ivp(
        non_cmc_rhs, (0.0, -S_MAX), initial, t_eval=s_negative, **options
    )
    positive = solve_ivp(
        non_cmc_rhs, (0.0, S_MAX), initial, t_eval=s_positive, **options
    )

    if not negative.success or not positive.success:
        raise RuntimeError(
            f"Integration failed: {negative.message}; {positive.message}"
        )

    s = np.concatenate((negative.t[:0:-1], positive.t))
    state = np.concatenate((negative.y[:, :0:-1], positive.y), axis=1)
    return s, state


def non_cmc_curve() -> tuple[Array, Array, Array, Array]:
    """Return s and (U,Y,V) for the non-CMC branch, with consistency checks."""
    s, state = integrate_two_sided()
    theta, theta_p, _theta_pp, rho, y_coord, u = state

    U = rho
    Y = y_coord
    V = (L**2 - Y**2) / (2.0 * U)

    k1 = theta_p + np.sinh(theta) / L
    H = -0.5 * theta_p - np.sinh(theta) / L
    lambda_squared = u / H

    ads_error = np.max(np.abs(-2.0 * U * V - Y**2 + L**2))
    if ads_error > 5.0e-12:
        raise RuntimeError(f"AdS constraint error is too large: {ads_error:.3e}")
    if np.min(np.abs(k1)) <= 1.0e-6:
        raise RuntimeError("k1 approaches zero on the plotted interval.")
    if np.min(np.abs(H)) <= 1.0e-6:
        raise RuntimeError("H approaches zero on the plotted interval.")
    if np.min(lambda_squared) <= 0.0:
        raise RuntimeError("lambda^2 is not positive on the plotted interval.")

    return s, U, Y, V


def umbilical_curve(s: Array) -> tuple[Array, Array, Array]:
    """Closed-form control branch with sinh(theta_*)=1 and Y(0)=0."""
    U = np.exp(math.sqrt(2.0) * s / L)
    Y = (U - 1.0) / math.sqrt(2.0)
    V = (L**2 - Y**2) / (2.0 * U)

    ads_error = np.max(np.abs(-2.0 * U * V - Y**2 + L**2))
    if ads_error > 5.0e-14:
        raise RuntimeError(f"Control-branch AdS error is too large: {ads_error:.3e}")

    return U, Y, V


def make_figure(output_dir: Path) -> None:
    """Write PDF and PNG versions of the generating-curve chart."""
    s, U, Y, V = non_cmc_curve()
    U_control, Y_control, V_control = umbilical_curve(s)

    plt.rcParams.update(
        {
            "font.family": "serif",
            "mathtext.fontset": "cm",
            "font.size": 11,
        }
    )

    fig, ax = plt.subplots(figsize=(6.6, 3.45))
    ax.plot(
        U,
        Y,
        linewidth=2.0,
        label="non-CMC branch (Example 5.5)",
    )
    ax.plot(
        U_control,
        Y_control,
        linestyle="--",
        linewidth=2.0,
        label="totally umbilical control branch",
    )

    # Both curves have the common initial point (U,Y)=(1,0).
    ax.scatter([1.0], [0.0], s=32)
    ax.annotate(
        r"$s=0$",
        xy=(1.0, 0.0),
        xytext=(10, 8),
        textcoords="offset points",
    )

    ax.set_xlabel(r"$U=\rho$")
    ax.set_ylabel(r"$Y$")
    ax.grid(True, linewidth=0.4, alpha=0.5)
    ax.legend(frameon=False, loc="upper left", fontsize=9)
    fig.tight_layout()

    pdf_path = output_dir / "parabolic_generating_curves.pdf"
    png_path = output_dir / "parabolic_generating_curves.png"
    fig.savefig(pdf_path, bbox_inches="tight")
    fig.savefig(png_path, dpi=300, bbox_inches="tight")
    plt.close(fig)

    data_path = output_dir / "parabolic_generating_curves.csv"
    table = np.column_stack(
        (s, U, Y, V, U_control, Y_control, V_control)
    )
    np.savetxt(
        data_path,
        table,
        delimiter=",",
        header=(
            "s,U_nonCMC,Y_nonCMC,V_nonCMC,"
            "U_umbilical,Y_umbilical,V_umbilical"
        ),
        comments="",
    )

    print(f"Wrote {pdf_path}")
    print(f"Wrote {png_path}")
    print(f"Wrote {data_path}")


if __name__ == "__main__":
    make_figure(Path(__file__).resolve().parent)


==> verify_bci_analytics.py <==
#!/usr/bin/env python3
"""Reproducibility audit for the BCI manuscript.

The script independently checks the two numerical examples, the moving-frame
invariant and polynomial identity, and the canonical parabolic reconstruction.

Run:
    python verify_bci_analytics.py
"""
from __future__ import annotations

from dataclasses import dataclass
from pathlib import Path
import json
import math
import sys

import matplotlib.pyplot as plt
import numpy as np
from numpy.typing import NDArray
from scipy.integrate import solve_ivp
from scipy.interpolate import make_interp_spline

Array = NDArray[np.float64]

RTOL = 2.0e-13
ATOL = 2.0e-15
NPTS = 2001
L = 1.0


def integrate_two_sided(fun, y0: Array, half_width: float, npts: int = NPTS) -> tuple[Array, Array]:
    """Integrate an IVP from zero in both directions and return an ordered grid."""
    n_left = (npts + 1) // 2
    n_right = npts - n_left + 1
    t_left = np.linspace(0.0, -half_width, n_left)
    t_right = np.linspace(0.0, half_width, n_right)

    common = dict(method="DOP853", rtol=RTOL, atol=ATOL)
    left = solve_ivp(fun, (0.0, -half_width), y0, t_eval=t_left, **common)
    right = solve_ivp(fun, (0.0, half_width), y0, t_eval=t_right, **common)
    if not left.success or not right.success:
        raise RuntimeError(f"IVP failure: {left.message}; {right.message}")

    t = np.concatenate((left.t[:0:-1], right.t))
    y = np.concatenate((left.y[:, :0:-1], right.y), axis=1)
    return t, y


def cohom_rhs(_s: float, y: Array) -> Array:
    rho, u, p, k1, k2, q = y
    if rho <= 0.0 or abs(u) < 1.0e-14:
        raise FloatingPointError("The cohomogeneity-one solution left its admissible chart.")
    return np.array(
        [
            q * rho,
            p,
            -q * p - (k1 * k1 + k2 * k2 - 2.0 / L**2) * u,
            -2.0 * k1 * p / u - q * (k1 - k2),
            q * (k1 - k2),
            1.0 / L**2 + k1 * k2 - q * q,
        ],
        dtype=float,
    )


def spline_ode_residual(t: Array, y: Array) -> float:
    """Differentiate quintic interpolants and compare with the ODE RHS."""
    derivatives = np.empty_like(y)
    for i, values in enumerate(y):
        spline = make_interp_spline(t, values, k=5)
        derivatives[i] = spline.derivative()(t)
    rhs = np.column_stack([cohom_rhs(float(s), y[:, j]) for j, s in enumerate(t)])
    interior = slice(8, -8)
    return float(np.max(np.abs(derivatives[:, interior] - rhs[:, interior])))


def profile_N(k1: float) -> Array:
    # Spacelike case: sigma=eta=+1, epsilon=-1.
    return np.array(
        [
            [0.0, 1.0 / L, 0.0, 0.0],
            [1.0 / L, 0.0, 0.0, -k1],
            [0.0, 0.0, 0.0, 0.0],
            [0.0, -k1, 0.0, 0.0],
        ],
        dtype=float,
    )


def orbit_M(rho: float, q: float, k2: float) -> Array:
    # Equation (orbit-generator-matrix), spacelike specialization.
    return rho * np.array(
        [
            [0.0, 0.0, 1.0 / L, 0.0],
            [0.0, 0.0, -q, 0.0],
            [1.0 / L, q, 0.0, -k2],
            [0.0, 0.0, -k2, 0.0],
        ],
        dtype=float,
    )


def frame_diagnostics(t: Array, y: Array) -> dict[str, float]:
    k1_spline = make_interp_spline(t, y[3], k=5)

    def frame_rhs(s: float, flat: Array) -> Array:
        frame = flat.reshape(4, 4)
        return (frame @ profile_N(float(k1_spline(s)))).reshape(-1)

    # Identity is pseudo-orthonormal for diag(-1,+1,+1,-1).
    t_left = t[t <= 0.0][::-1]
    t_right = t[t >= 0.0]
    common = dict(method="DOP853", rtol=RTOL, atol=ATOL)
    left = solve_ivp(frame_rhs, (0.0, float(t[0])), np.eye(4).reshape(-1), t_eval=t_left, **common)
    right = solve_ivp(frame_rhs, (0.0, float(t[-1])), np.eye(4).reshape(-1), t_eval=t_right, **common)
    if not left.success or not right.success:
        raise RuntimeError("Moving-frame integration failed.")
    frame_flat = np.concatenate((left.y[:, :0:-1], right.y), axis=1)
    frames = frame_flat.T.reshape(-1, 4, 4)

    G = np.diag([-1.0, 1.0, 1.0, -1.0])
    gram_error = 0.0
    generator_drift = 0.0
    polynomial_error = 0.0
    ads_error = 0.0
    invariant = y[0] ** 2 * (1.0 / L**2 - y[5] ** 2 + y[4] ** 2)
    invariant_drift = float(np.max(np.abs(invariant - invariant[len(invariant) // 2])))

    generators: list[Array] = []
    for j, F in enumerate(frames):
        rho, _, _, _, k2, q = y[:, j]
        M = orbit_M(float(rho), float(q), float(k2))
        B = F @ M @ np.linalg.inv(F)
        generators.append(B)
        gram_error = max(gram_error, float(np.max(np.abs(F.T @ G @ F - G))))
        c = float(invariant[j])
        polynomial_error = max(polynomial_error, float(np.max(np.abs(B @ B @ B - c * B))))
        X = L * F[:, 0]
        ads_error = max(ads_error, abs(float(X @ G @ X) + L**2))

    B0 = generators[len(generators) // 2]
    for B in generators:
        generator_drift = max(generator_drift, float(np.max(np.abs(B - B0))))

    return {
        "rotational_invariant_drift": invariant_drift,
        "moving_frame_gram_error": gram_error,
        "ambient_generator_drift": generator_drift,
        "generator_polynomial_error": polynomial_error,
        "ads_reconstruction_error": ads_error,
    }


def theta_third(theta: float, a: float, b: float) -> float:
    sh = math.sinh(theta)
    ch = math.cosh(theta)
    denominator = 2.0 * L**3 * (L * a + sh)
    if abs(denominator) < 1.0e-12:
        raise FloatingPointError("Parabolic scalar ODE reached k1=0.")
    numerator = (
        4.0 * L**4 * a**4
        + 3.0 * L**4 * b**2
        + 12.0 * L**3 * a**3 * sh
        + 4.0 * L**3 * a * b * ch
        + 28.0 * L**2 * a**2 * sh**2
        - 4.0 * L**2 * a**2
        - 3.0 * L**2 * b * math.sinh(2.0 * theta)
        + 20.0 * L * a * sh**3
        - 20.0 * L * a * sh
        + 8.0 * sh**4
        - 8.0 * sh**2
    )
    return numerator / denominator


def parabolic_rhs(_s: float, y: Array) -> Array:
    theta, a, b, rho, u, Y = y
    sh = math.sinh(theta)
    ch = math.cosh(theta)
    k1 = a + sh / L
    Hprime = -0.5 * b - a * ch / L
    w = Hprime / k1
    return np.array(
        [
            a,
            b,
            theta_third(theta, a, b),
            ch * rho / L,
            w * u,
            ch * Y / L + sh,
        ],
        dtype=float,
    )


def inner_null(x: Array, y: Array) -> float:
    return float(-x[0] * y[1] - x[1] * y[0] - x[2] * y[2] + x[3] * y[3])


def parabolic_diagnostics(t: Array, y: Array) -> tuple[dict[str, float], dict[str, Array]]:
    theta, a, b, rho, u, Y = y
    sh = np.sinh(theta)
    ch = np.cosh(theta)
    third = np.array([theta_third(float(x), float(v), float(w)) for x, v, w in zip(theta, a, b)])
    q = ch / L
    qprime = a * sh / L
    k1 = a + sh / L
    k2 = sh / L
    H = -0.5 * a - sh / L
    Hprime = -0.5 * b - a * ch / L
    Hsecond = -0.5 * third - b * ch / L - a * a * sh / L
    k1prime = b + a * ch / L
    w = Hprime / k1
    wprime = (Hsecond * k1 - Hprime * k1prime) / (k1 * k1)
    compact = wprime + w * w + q * w + k1 * k1 + k2 * k2 - 2.0 / L**2
    scalar_residual = float(np.max(np.abs(compact)))

    metric_error = 0.0
    normal_error = 0.0
    second_form_error = 0.0
    ads_error = 0.0

    for vals in zip(theta, a, b, third, rho, Y):
        th, av, bv, cv, rh, yy = map(float, vals)
        shv, chv = math.sinh(th), math.cosh(th)
        qv = chv / L
        qpv = av * shv / L
        rhop = qv * rh
        rhopp = (qpv + qv * qv) * rh
        yp = qv * yy + shv
        ypp = qpv * yy + qv * yp + av * chv
        V = (L**2 - yy**2) / (2.0 * rh)
        Vp = -yy * yp / rh - qv * V
        Vpp = -(yp * yp + yy * ypp) / rh + qv * yy * yp / rh - qpv * V - qv * Vp

        X = np.array([rh, V, yy, 0.0])
        Xs = np.array([rhop, Vp, yp, 0.0])
        Xt = np.array([0.0, 0.0, 0.0, rh])
        Xss = np.array([rhopp, Vpp, ypp, 0.0])
        Xst = np.array([0.0, 0.0, 0.0, rhop])
        Xtt = np.array([0.0, rh, 0.0, 0.0])

        xi = np.array(
            [
                -rh * shv / L,
                (L * (L * shv + 2.0 * yy * chv) + yy * yy * shv) / (2.0 * L * rh),
                -chv - yy * shv / L,
                0.0,
            ]
        )
        k1v = av + shv / L
        k2v = shv / L

        ads_error = max(ads_error, abs(inner_null(X, X) + L**2))
        metric_error = max(
            metric_error,
            abs(inner_null(Xs, Xs) - 1.0),
            abs(inner_null(Xt, Xt) - rh * rh),
            abs(inner_null(Xs, Xt)),
        )
        normal_error = max(
            normal_error,
            abs(inner_null(xi, xi) + 1.0),
            abs(inner_null(xi, X)),
            abs(inner_null(xi, Xs)),
            abs(inner_null(xi, Xt)),
        )
        second_form_error = max(
            second_form_error,
            abs(inner_null(Xss, xi) - k1v),
            abs(inner_null(Xst, xi)),
            abs(inner_null(Xtt, xi) - rh * rh * k2v),
        )

    lam2 = u / H
    return (
        {
            "parabolic_scalar_residual": scalar_residual,
            "canonical_ads_error": ads_error,
            "canonical_metric_error": metric_error,
            "canonical_normal_error": normal_error,
            "canonical_second_form_error": second_form_error,
        },
        {
            "theta": theta,
            "k1": k1,
            "k2": k2,
            "H": H,
            "lambda2": lam2,
            "rho": rho,
            "u": u,
        },
    )


def perturbation_test(seed: int = 20260705, trials: int = 50) -> tuple[int, float]:
    rng = np.random.default_rng(seed)
    passed = 0
    worst = 0.0
    for _ in range(trials):
        dtheta, da, db = rng.uniform(-0.02, 0.02, size=3)
        theta0 = float(dtheta)
        a0 = float(1.0 + da)
        b0 = float(db)
        H0 = -0.5 * a0 - math.sinh(theta0) / L
        # Preserve lambda^2(0)=2 while keeping u/H positive.
        u0 = 2.0 * H0
        grid, sol = integrate_two_sided(
            parabolic_rhs,
            np.array([theta0, a0, b0, 1.0, u0, 0.0]),
            0.025,
            501,
        )
        diag, profiles = parabolic_diagnostics(grid, sol)
        k1 = profiles["k1"]
        H = profiles["H"]
        lam2 = profiles["lambda2"]
        rho = profiles["rho"]
        residual = diag["parabolic_scalar_residual"]
        worst = max(worst, residual)
        if (
            np.all(rho > 0.0)
            and np.all(np.abs(k1) > 1.0e-6)
            and np.all(np.abs(H) > 1.0e-6)
            and np.all(lam2 > 0.0)
            and residual < 5.0e-10
        ):
            passed += 1
    return passed, worst


def write_plot(t: Array, profiles: dict[str, Array], output: Path) -> None:
    fig, ax = plt.subplots(figsize=(7.1, 4.4))
    ax.plot(t, profiles["H"], label=r"$H$")
    ax.plot(t, profiles["lambda2"], label=r"$\lambda^2$")
    ax.plot(t, profiles["k1"], label=r"$k_1$")
    ax.plot(t, profiles["k2"], label=r"$k_2$")
    ax.axvline(0.0, linewidth=0.8)
    ax.set_xlabel(r"$s$")
    ax.set_ylabel("profile value")
    ax.grid(True, linewidth=0.4, alpha=0.5)
    ax.legend(ncol=4, frameon=False)
    fig.tight_layout()
    fig.savefig(output, bbox_inches="tight")
    plt.close(fig)


def main() -> int:
    out_dir = Path(__file__).resolve().parent

    cohom_t, cohom_y = integrate_two_sided(
        cohom_rhs,
        np.array([1.0, 1.0, 1.0, -1.0, -2.0, 0.0]),
        0.05,
    )
    diagnostics: dict[str, float | int] = {
        "cohomogeneity_one_spline_ode_residual": spline_ode_residual(cohom_t, cohom_y)
    }
    diagnostics.update(frame_diagnostics(cohom_t, cohom_y))

    para_t, para_y = integrate_two_sided(
        parabolic_rhs,
        np.array([0.0, 1.0, 0.0, 1.0, -1.0, 0.0]),
        0.025,
    )
    para_diag, profiles = parabolic_diagnostics(para_t, para_y)
    diagnostics.update(para_diag)

    mid = len(para_t) // 2
    theta0, a0, b0, _, u0, _ = para_y[:, mid]
    H0 = -0.5 * a0 - math.sinh(theta0) / L
    Hprime0 = -0.5 * b0 - a0 * math.cosh(theta0) / L
    k10 = a0 + math.sinh(theta0) / L
    w0 = Hprime0 / k10
    lambda20 = u0 / H0
    lambda2prime0 = lambda20 * (w0 - Hprime0 / H0)

    passed, perturb_worst = perturbation_test()
    diagnostics["perturbation_trials_passed"] = passed
    diagnostics["perturbation_worst_scalar_residual"] = perturb_worst
    diagnostics["H0"] = float(H0)
    diagnostics["Hprime0"] = float(Hprime0)
    diagnostics["lambda2_0"] = float(lambda20)
    diagnostics["lambda2prime_0"] = float(lambda2prime0)

    with (out_dir / "audit_results.json").open("w", encoding="utf-8") as handle:
        json.dump(diagnostics, handle, indent=2, sort_keys=True)

    print("BCI reproducibility audit")
    print("=" * 72)
    for key, value in diagnostics.items():
        if isinstance(value, int):
            print(f"{key:42s} {value:d}")
        else:
            print(f"{key:42s} {value:.6e}")
    print("=" * 72)
    print(f"Wrote {out_dir / 'audit_results.json'}")
    return 0


if __name__ == "__main__":
    try:
        raise SystemExit(main())
    except Exception as exc:
        print(f"ERROR: {exc}", file=sys.stderr)
        raise

